Decay of a photospheric transient filament at the boundary of a pore and the chromospheric response

Intermediate stages between pores and sunspots are a rare phenomenon and can manifest with the formation of transient photospheric penumbral-like filaments. Although the magnetic field changes rapidly during the evolution of such filaments, they have not been shown to be connected to magnetic reconnection events yet. We analyzed observations of a pore in NOAA AR 12739 from the Swedish Solar Telescope including spectropolarimetric data of the Fe I 6173 {\AA} and the Ca II 8542 {\AA} line and spectroscopic data of the Ca II K 3934 {\AA} line. The VFISV Milne-Eddington inversion code and the multi-line Non-LTE inversion code STiC were utilized to obtain atmospheric parameters in the photosphere and the chromosphere. Multiple filamentary structures of inclined magnetic fields are found in photospheric inclination maps at the boundary of the pore, although the pore never developed a penumbra. One of the filaments shows a clear counterpart in continuum intensity maps in addition to photospheric blueshifts. During its decay, a brightening in the blue wing of the Ca II 8542 {\AA} line is observed. The Ca II K 3934 {\AA} and the Ca II 8542 {\AA} lines show complex spectral profiles in this region. Depth-dependent STiC inversion results using data from all available lines yield a temperature increase (roughly 1000 Kelvin) and bidirectional flows (magnitudes up to 8 km/s) at log tau=-3.5. The temporal and spatial correlation of the decaying filament (observed in the photosphere) to the temperature increase and the bidirectional flows in the high photosphere/low chromosphere suggests that they are connected. We propose scenarios in which magnetic reconnection happens at the edge of a rising magnetic flux tube in the photosphere. This leads to both the decay of the filament in the photosphere and the observed temperature increase and the bidirectional flows in the high photosphere/low chromosphere.

==> plots/along.py <==
import numpy as np
import matplotlib.pyplot as plt
from astropy.io import fits
from astropy import constants as const
import scipy.io
import datetime
from skimage import measure
from skimage.draw import polygon

import sys
sys.path.append('/home/lindner/vfisv/python_upload/')
import read_invres_fpi

"""
plots inclination, Ca IR bsp intensity and line spectra along the red line
"""

tt = 8 # timestep to plot

#cutout
pix_dim= 0.0379 #arcsec per pixel. Taken from http://folk.uio.no/matsc/oslo-13/noren.pdf ????
cutout_pix = np.array( [[1368,1458],[828,888]] ) # STiC FOV
cutout = cutout_pix*pix_dim

# line along which inclination values are plotted
linex = [1382,1456]
liney = [875,837]
slinex = [1382,1420,1456] #coordinates for splitted line
sliney = [875,859,836]

# load data
cubepath =  '/dat/lindner/sst_2019/remade_sst_data/2019-04-19/'\
               'postprocessing/cubes_aligned/'
path_cak = cubepath + 'nb_3950_2019-04-19T10:33:29'\
               '_scans=0-34_corrected_im_CHROMIS.fits'
path_ca8 = cubepath + 'nb_8542_2019-04-19T10:33:29'\
               '_scans=0-34_stokes_corrected_im_CHROMIS.fits'
path_fe =  cubepath + 'nb_6173_2019-04-19T10:33:29'\
               '_scans=0-34_stokes_corrected_im_CHROMIS.fits'
hdu_ca8 = fits.open(path_ca8)
hdu_cak = fits.open(path_cak)
ca8 = hdu_ca8[0].data
norm_ca8 = 1/np.mean(ca8[:,0,0,:,:])
cak = hdu_cak[0].data
norm_cak_cont = 1/np.mean(cak[:,0,-1,:,:])
print('normalizing Ca K over all spectral points, full FOV and all timesteps ...')
norm_cak = 1/np.mean(cak[:,0,0:-2,:,:])
print('done')
ny,nx = cak.shape[3], cak.shape[4]
extent = [0,nx*pix_dim,0,ny*pix_dim]

#wavelengths
path_ca8lam = '/dat/lindner/sst_2019/remade_sst_data/2019-04-19/'\
              'postprocessing/cubes_aligned/nb_8542_2019-04-19T10:33:29'\
              '_scans=0-34_stokes_corrected_im_CHROMIS.fits_cc.fits'
hdu_lam_ca8 = fits.open(path_ca8lam)
lam_ca8 = hdu_lam_ca8[0].data
path_caklam = '/dat/lindner/sst_2019/remade_sst_data/2019-04-19/'\
              'postprocessing/cubes_aligned/nb_3950_2019-04-19T10:33:29'\
              '_scans=0-34_corrected_im_CHROMIS.fits_cc.fits'
hdu_lam_cak = fits.open(path_caklam)
lam_cak = hdu_lam_cak[0].data
#correct wavelenghts based on quiet-sun data:
path_calib = '/dat/lindner/sst_2019/calib_data/data/2019-04-19_10:33'\
                 '_diskcenter/x[0_-1]y[0_-1]/'
cal_ca8 = np.load(path_calib + "params8542.npy")
lam_ca8 += cal_ca8[1] # this shift was determined using an ATLAS spectrum
cal_cak = np.load(path_calib + "params3950.npy")
lam_cak += cal_cak[1] # this shift was determined using an ATLAS spectrum
# add solar rotation correction
path_rot = '/dat/lindner/sst_2019/calib_data/hmi_rotation/'
rot_ca8 = np.load(path_rot + 'dlam_8542.npy')
rot_cak = np.load(path_rot + 'dlam_3950.npy')
lam_ca8 += rot_ca8 # this shift was determined using an ATLAS spectrum
lam_cak += rot_cak # this shift was determined using an ATLAS spectrum
lam_ca8 *= 10.0 #convert to Angstrom
lam_cak *= 10.0 #convert to Angstrom
lam_ca8_cen = lam_ca8 - 8542.091

#read coordinate information:
coord_fe=scipy.io.readsav(path_fe+'_cc.sav')
time_sec = np.stack(coord_fe.cc.time[:,7]) #take line center time
time_sec = time_sec[:,0,0]
hplt = np.mean( coord_fe.cc.hplt[tt,0] ) # center of fov
hpln = np.mean( coord_fe.cc.hpln[tt,0] ) # center of fov


# time
t_obs = datetime.timedelta(seconds=(time_sec[tt]-time_sec[0]) )
t_str = str(t_obs)[2:4] + 'min, ' + str(t_obs)[5:7] + 'sec'

# get contour
cont = cak[tt,0,-1,:,:] * norm_cak_cont
    
# read inversion results
workdir = '/dat/lindner/sst_2019/vfisv_inv/2019-04-19-10:33/data/tt' \
          +str(tt).zfill(3)+'/'
mapfile = workdir + '6173.map'
linefile = workdir + '6173.line'
filterfile = workdir + '6173.filter'
invres = read_invres_fpi.invres_fpi(mapfile=mapfile,linefile=linefile,\
                                    filterfile=filterfile)
phys_par = invres.read_phys()
# correct for cavity errors
hdu_cav = fits.open(cubepath + 'cmap_6173_2019-04-19T10:33:29_scans'\
                    '=0-34_stokes_corrected_im_CHROMIS.fits')
cav = hdu_cav[0].data # this is in nanometers!
vel_corr = const.c.value*(cav[tt,0,0,:,:]/617.3334) #velocity correction in m/s
phys_par[6,:,:] += vel_corr * 100.0 #apply to map, which is in cm/s
vlos = phys_par[6,:,:]
av_velpath = '/dat/lindner/sst_2019/vfisv_inv/'\
             '2019-04-19-10:33/data/'
vel_avg = np.load(av_velpath + 'vlos_pore_avg.npy') # 0 at average over pore values, averaged over whole timeseries
vlos -= vel_avg
# lrf quantities
verpath = '/dat/lindner/sst_2019/vfisv_inv/'\
          '2019-04-19-10:33/lrf/disambig/'
vert = fits.open(verpath +'tt_' + str(tt).zfill(3)+'_vertical.fits')
az_ver = vert[0].data[0,:,:]
az_ver_op = vert[0].data[1,:,:]
inc_ver = vert[0].data[2,:,:]
inc_ver_op = vert[0].data[3,:,:]
mag = phys_par[5,:,:]


# extract pixels along line (nearest-neighbour interpolation)
# get coordinates of line
if tt < 6: #straight line
    length = int(np.hypot(linex[1]-linex[0], liney[1]-liney[0]))
    xvals = np.linspace(linex[0],linex[1], length)
    yvals = np.linspace(liney[0], liney[1], length)
else: #line with split
    length1 = int(np.hypot(slinex[1]-slinex[0], sliney[1]-sliney[0]))
    xvals1 = np.linspace(slinex[0],slinex[1], length1)
    yvals1 = np.linspace(sliney[0], sliney[1], length1)
    length2 = int(np.hypot(slinex[2]-slinex[1], sliney[2]-sliney[1]))
    xvals2 = np.linspace(slinex[1],slinex[2], length2)
    yvals2 = np.linspace(sliney[1], sliney[2], length2)
    xvals = np.append(xvals1, xvals2)
    yvals = np.append(yvals1, yvals2)
    length = length1 + length2

# Extract inclination values along the line
incline = inc_ver[yvals.astype(np.int), xvals.astype(np.int)]
bspline = ca8[tt,0,6,yvals.astype(np.int), xvals.astype(np.int)]*norm_ca8
# for interpolation, check out:
# https://stackoverflow.com/questions/7878398/how-to-extract-an-arbitrary-line-of-values-from-a-numpy-array

# -------------------------------
# plot along line
# -------------------------------
fig,ax = plt.subplots()
x_arcsec = np.arange(length) * pix_dim
imalong = ax.plot(x_arcsec,incline,color='C1',label='inclination')
ax.set_ylabel('inclination[deg]')
ax.set_xlabel('arcsec along line')
ax.legend(loc='lower right')
# add second axis
ax2 = ax.twinx()
ax2.plot(x_arcsec,bspline,color='C0',label='Ca IR intensity')
ax2.set_ylabel('Ca IR blue wing intensity')
ax2.legend(loc='upper left')
ax.set_ylim(50,110)
ax.axhline(y=90,color='gray',ls=(0,(5,3)),alpha=0.5,lw=0.7)
if tt > 6: #draw vertical line at splitting pointf line
    ax.axvline(x=len(xvals1)*pix_dim\
               ,ls='dotted',color='black')
            
plt.show()
fig.savefig('alongline.png',dpi=200)

print('Average inclination between x=0.75 arcsec and x=2.25 arcsec:')
print( str(np.mean(incline[20:61]) ) + ' deg')


# -------------------------------
# plot spectra along line
# -------------------------------
xy_tot = np.array([yvals.astype(np.int), xvals.astype(np.int)])
step = 5 # step size (which pixel to plot)
npix = int(length/step)
xy = xy_tot[:,::step]

fig1,ax1 = plt.subplots(npix,5,sharex='col',figsize = (8,10))
fig1.suptitle("Ca IR + Ca K profiles")
plt.subplots_adjust(wspace = 0.8)
for k in range( npix ):
    if k != 5: clr = 'C0'
    if k == 5: clr = 'C1'
    xpos = xy[1,k]
    ypos = xy[0,k]
    ax1[k,0].plot(lam_ca8[1:],ca8[tt,0,1:,ypos,xpos]*norm_ca8, lw=0.5,c=clr)
    ax1[k,0].set_ylim(0.2,1.05)
    ax1[k,0].axvline(x=8542.09,color='gray',ls=(0,(5,3)),alpha=0.5,lw=0.7)
    if k == 0 : ax1[k,0].set_title("I($\lambda$) / $I_c$")
    ax1[k,1].plot(lam_ca8[1:],ca8[tt,1,1:,ypos,xpos]*norm_ca8, lw=0.5,c=clr)
    ax1[k,1].set_ylim(-0.04,0.04)
    ax1[k,1].axvline(x=8542.09,color='gray',ls=(0,(5,3)),alpha=0.5,lw=0.7)
    ax1[k,1].axhline(y=0,color='gray',ls=(0,(5,3)),alpha=0.5,lw=0.7)
    if k == 0 : ax1[k,1].set_title("Q($\lambda$)) / $I_c$")
    ax1[k,2].plot(lam_ca8[1:],ca8[tt,2,1:,ypos,xpos]*norm_ca8, lw=0.5,c=clr)
    ax1[k,2].set_ylim(-0.04,0.04)
    ax1[k,2].axvline(x=8542.09,color='gray',ls=(0,(5,3)),alpha=0.5,lw=0.7) 
    ax1[k,2].axhline(y=0,color='gray',ls=(0,(5,3)),alpha=0.5,lw=0.7)
    if k == 0 : ax1[k,2].set_title("U($\lambda$)) / $I_c$")
    ax1[k,3].plot(lam_ca8[1:],ca8[tt,3,1:,ypos,xpos]*norm_ca8, lw=0.5,c=clr)
    ax1[k,3].set_ylim(-0.04,0.04)
    ax1[k,3].axvline(x=8542.09,color='gray',ls=(0,(5,3)),alpha=0.5,lw=0.7)
    ax1[k,3].axhline(y=0,color='gray',ls=(0,(5,3)),alpha=0.5,lw=0.7)
    if k == 0 : ax1[k,3].set_title("V($\lambda$)) / $I_c$")
    ax1[k,4].plot(lam_cak[0:27],cak[tt,0,0:27,ypos,xpos]*norm_cak, \
                  lw=0.5,c=clr)
    ax1[k,4].set_ylim(0.15,2.0)
    ax1[k,4].axvline(x=3933.66,color='gray',ls=(0,(5,3)),alpha=0.5,lw=0.7)
    if k == 0 : ax1[k,4].set_title("Ca II K I($\lambda$)) / $I_c$")

#reduce number of ticks:
for nn in range(4):
    ax1[k,nn].xaxis.set_major_locator(plt.MaxNLocator(1))
    ax1[k,nn].set_xticks([8542,8543])

# add wavelength labels
for mm in range(5):
    ax1[npix-1,mm].set_xlabel('$\lambda$ [Å]')

# get position at closest to kink
dist = (xy[1,:]-slinex[1])**2 + (xy[0,:]-sliney[1])**2
mink = dist.argmin()
ax1[mink,0].set_ylabel('kink')

plt.show()
# fig1.savefig('spectra.png',dpi=200)


#--------------------------
# plot bsp image with locations where spectra are plotted
#--------------------------
fig,ax = plt.subplots()
ax.imshow(ca8[tt,0,6,:,:]*norm_ca8,origin='lower',cmap='gray'\
          ,vmin=0.2,vmax=1.9)
if tt < 7: #draw straight line
    ax.plot(linex, liney, 'ro--',alpha=0.3,markersize=3) 
else: # draw line with kink
    ax.plot(slinex, sliney, 'ro--',alpha=0.3,markersize=3)
ax.plot(xy[1,:],xy[0,:],"|")

ax.set_xlim(cutout_pix[0,0],cutout_pix[0,1])
ax.set_ylim(cutout_pix[1,0],cutout_pix[1,1])
plt.show()


==> plots/bs_pos.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.patches as patches
from astropy.io import fits
import scipy.io
import datetime

"""
plots the Ca IR 8542 blue shoulder images and a difference to the previous wavelength point.
If wanted, emission spectra get their sign inverted.
"""


def load_data(tt):
    # side information
    pix_dim= 0.0379 #arcsec per pixel. Taken from http://folk.uio.no/matsc/oslo-13/noren.pdf ????
    cutout_pix = np.array( [[1368,1458],[828,888]] ) # STiC FOV
    cutout = cutout_pix*pix_dim
    
    # load data
    cubepath =  '/dat/lindner/sst_2019/remade_sst_data/2019-04-19/'\
                'postprocessing/cubes_aligned/'
    path_cak = cubepath + 'nb_3950_2019-04-19T10:33:29'\
               '_scans=0-34_corrected_im_CHROMIS.fits'
    path_ca8 = cubepath + 'nb_8542_2019-04-19T10:33:29'\
               '_scans=0-34_stokes_corrected_im_CHROMIS.fits'
    path_fe =  cubepath + 'nb_6173_2019-04-19T10:33:29'\
               '_scans=0-34_stokes_corrected_im_CHROMIS.fits'
    hdu_ca8 = fits.open(path_ca8)
    hdu_cak = fits.open(path_cak)
    ca8 = hdu_ca8[0].data
    norm_ca8 = 1/np.mean(ca8[:,0,0,:,:])
    cak = hdu_cak[0].data
    norm_cak = 1/np.mean(cak[:,0,-1,:,:])
    ny,nx = cak.shape[3], cak.shape[4]
    extent = [0,nx*pix_dim,0,ny*pix_dim]

    # get time information
    #read coordinate information:
    coord_ca8=scipy.io.readsav(path_ca8+'_cc.sav')
    time_sec = np.stack(coord_ca8.cc.time[:,9]) #take line center time
    time_sec = time_sec[:,0,0]
    t_obs = datetime.timedelta(seconds=(time_sec[tt]-time_sec[0]) )
    time = str(t_obs)[2:4] + 'min, ' + str(t_obs)[5:7] + 'sec'

    # define quantities
    cont = cak[tt,0,-1,:,:] * norm_cak
    bs = ca8[tt,0,6,:,:] * norm_ca8
    bspos = bs - ca8[tt,0,4,:,:] * norm_ca8
    emi = ca8[tt,0,4,:,:] * norm_ca8 - ca8[tt,0,10,:,:] * norm_ca8
    if inv_sign:
        emi_mask = np.empty_like(emi)
        emi_mask[:] = 1.0
        emi_mask[emi < 0] = -1.0
        bspos *= emi_mask
    emi_nanmask = np.zeros_like(emi)
    emi_nanmask[emi < 0] = np.nan
    bspos = np.ma.array (bspos, mask=emi_nanmask)
    bspos[emi < 0] = np.nan

    return(bspos,bs,cont,time,extent)


inv_sign = False # switch to change sign of bs_pos for emission spectra. 

tlist = [0,8,12]
bspos00,bs00,cont00,time00,extent = load_data(0)
bspos08,bs08,cont08,time08,extent = load_data(8)
bspos12,bs12,cont12,time12,extent = load_data(12)

# plot
fig,axs = plt.subplots(3,figsize=(6,15))
fig.suptitle('Blue shoulder slope Ca II 8542$\AA$')
# load special colorbar that shows masked pixels
cmap = matplotlib.cm.BrBG
cmap.set_bad('gray',1.)
vmax = 0.15
axs[0].set_title(time00)
im00 = axs[0].imshow(bspos00,extent=extent,cmap=cmap,origin='lower',\
                        vmin=-vmax,vmax=vmax)
axs[1].set_title(time08)
im08 = axs[1].imshow(bspos08,extent=extent,cmap=cmap,origin='lower',\
                        vmin=-vmax,vmax=vmax)
axs[2].set_title(time12)
im12 = axs[2].imshow(bspos12,extent=extent,cmap=cmap,origin='lower',\
                        vmin=-vmax,vmax=vmax)
iml = [im00,im08,im12]
contl = [cont00,cont08,cont12]
for k, ax in enumerate(fig.axes):
    cont = contl[k]
    ax.set_xlim(43,57)
    ax.set_ylim(28,42)
    fig.colorbar(iml[k],ax=ax)
    # filament arrows
    ax.arrow(55.8,38.7,-1,-0.6,color='black',head_width=0.25)
    ax.arrow(56.4,36.3,-1,-0.2,color='black',head_width=0.25)
    ax.arrow(55.7,34.1,-1,-0.01,color='black',head_width=0.25)
    ax.arrow(56.0,31.15,-1,0.6,color='black',head_width=0.25)
    # contour
    ax.contour(cont,[0.4],colors=['green'],extent=extent,\
               alpha=0.6)
    # xy labels
    ax.set_xlabel('arcsec')
    ax.set_ylabel('arcsec') 

fig.savefig('bspos.png',dpi=200)
plt.show()


==> plots/bspos.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.patches as patches
from astropy.io import fits
import scipy.io
import datetime

"""
plots the Ca IR 8542 blue shoulder images and a difference to the previous wavelength point.
If wanted, emission spectra get their sign inverted.
"""


def load_data(tt):
    # side information
    pix_dim= 0.0379 #arcsec per pixel. Taken from http://folk.uio.no/matsc/oslo-13/noren.pdf ????
    cutout_pix = np.array( [[1368,1458],[828,888]] ) # STiC FOV
    cutout = cutout_pix*pix_dim
    
    # load data
    cubepath =  '/dat/lindner/sst_2019/remade_sst_data/2019-04-19/'\
                'postprocessing/cubes_aligned/'
    path_cak = cubepath + 'nb_3950_2019-04-19T10:33:29'\
               '_scans=0-34_corrected_im_CHROMIS.fits'
    path_ca8 = cubepath + 'nb_8542_2019-04-19T10:33:29'\
               '_scans=0-34_stokes_corrected_im_CHROMIS.fits'
    path_fe =  cubepath + 'nb_6173_2019-04-19T10:33:29'\
               '_scans=0-34_stokes_corrected_im_CHROMIS.fits'
    hdu_ca8 = fits.open(path_ca8)
    hdu_cak = fits.open(path_cak)
    ca8 = hdu_ca8[0].data
    norm_ca8 = 1/np.mean(ca8[:,0,0,:,:])
    cak = hdu_cak[0].data
    norm_cak = 1/np.mean(cak[:,0,-1,:,:])
    ny,nx = cak.shape[3], cak.shape[4]
    extent = [0,nx*pix_dim,0,ny*pix_dim]

    # get time information
    #read coordinate information:
    coord_ca8=scipy.io.readsav(path_ca8+'_cc.sav')
    time_sec = np.stack(coord_ca8.cc.time[:,9]) #take line center time
    time_sec = time_sec[:,0,0]
    t_obs = datetime.timedelta(seconds=(time_sec[tt]-time_sec[0]) )
    time = str(t_obs)[2:4] + 'min, ' + str(t_obs)[5:7] + 'sec'

    # define quantities
    wavbs = 6 # wavelength number for blue shoulder
    wavref = 3 # wavelength number to get outer wing intensity
    cont = cak[tt,0,-1,:,:] * norm_cak
    bs = ca8[tt,0,wavbs,:,:] * norm_ca8
    bspos = bs - ca8[tt,0,wavref,:,:] * norm_ca8
    emi = ca8[tt,0,wavref,:,:] * norm_ca8 - ca8[tt,0,10,:,:] * norm_ca8
    if inv_sign:
        emi_mask = np.empty_like(emi)
        emi_mask[:] = 1.0
        emi_mask[emi < 0] = -1.0
        bspos *= emi_mask
    emi_nanmask = np.zeros_like(emi)
    emi_nanmask[emi < 0] = np.nan
    bspos = np.ma.array (bspos, mask=emi_nanmask)
    bspos[emi < 0] = np.nan

    return(bspos,bs,cont,time,extent)


inv_sign = False # switch to change sign of bs_pos for emission spectra. 

tlist = [0,8,12]
bspos00,bs00,cont00,time00,extent = load_data(0)
bspos08,bs08,cont08,time08,extent = load_data(8)
bspos12,bs12,cont12,time12,extent = load_data(12)

# plot
fig,axs = plt.subplots(3,figsize=(6,15))
fig.suptitle('Blue shoulder slope Ca II 8542$\AA$')
# load special colorbar that shows masked pixels
cmap = matplotlib.cm.BrBG
cmap.set_bad('gray',1.)
vmax = 0.15
axs[0].set_title(time00)
im00 = axs[0].imshow(bspos00,extent=extent,cmap=cmap,origin='lower',\
                        vmin=-vmax,vmax=vmax)
axs[1].set_title(time08)
im08 = axs[1].imshow(bspos08,extent=extent,cmap=cmap,origin='lower',\
                        vmin=-vmax,vmax=vmax)
axs[2].set_title(time12)
im12 = axs[2].imshow(bspos12,extent=extent,cmap=cmap,origin='lower',\
                        vmin=-vmax,vmax=vmax)
iml = [im00,im08,im12]
contl = [cont00,cont08,cont12]
for k, ax in enumerate(fig.axes):
    cont = contl[k]
    ax.set_xlim(43,57)
    ax.set_ylim(28,42)
    fig.colorbar(iml[k],ax=ax)
    # filament arrows
    ax.arrow(55.8,38.7,-1,-0.6,color='black',head_width=0.25)
    ax.arrow(56.4,36.3,-1,-0.2,color='black',head_width=0.25)
    ax.arrow(55.7,34.1,-1,-0.01,color='black',head_width=0.25)
    ax.arrow(56.0,31.15,-1,0.6,color='black',head_width=0.25)
    # contour
    ax.contour(cont,[0.4],colors=['green'],extent=extent,\
               alpha=0.6)
    # xy labels
    ax.set_xlabel('arcsec')
    ax.set_ylabel('arcsec') 

fig.savefig('bspos.png',dpi=200)
plt.show()


==> plots/fil_evol.py <==
import numpy as np
import matplotlib.pyplot as plt
from astropy.io import fits
from astropy import constants as const
import scipy.io
import datetime
from skimage import measure
from skimage.draw import polygon

import sys
sys.path.append('/home/lindner/vfisv/python_upload/')
import read_invres_fpi

"""
plots continuum image, Ca IR blue wing, VFISV inclination and velocity maps for different timesteps
"""

# define timesteps which to plot
tlist = [0,2,5,8,11,15,17,21,25,30]
tlist = [0,2,5,8,17,25,30]

#cutout
pix_dim= 0.0379 #arcsec per pixel. Taken from http://folk.uio.no/matsc/oslo-13/noren.pdf ????
cutout_pix = np.array( [[1368,1458],[828,888]] ) # STiC FOV
cutout = cutout_pix*pix_dim

# line along which inclination values are plotted
linex = [1382*pix_dim,1456*pix_dim]
liney = [875*pix_dim,837*pix_dim]
slinex = [1382*pix_dim,1420*pix_dim,1456*pix_dim] #coordinates for splitted line
sliney = [875*pix_dim,859*pix_dim,836*pix_dim]

# load data
cubepath =  '/dat/lindner/sst_2019/remade_sst_data/2019-04-19/'\
               'postprocessing/cubes_aligned/'
path_cak = cubepath + 'nb_3950_2019-04-19T10:33:29'\
               '_scans=0-34_corrected_im_CHROMIS.fits'
path_ca8 = cubepath + 'nb_8542_2019-04-19T10:33:29'\
               '_scans=0-34_stokes_corrected_im_CHROMIS.fits'
path_fe =  cubepath + 'nb_6173_2019-04-19T10:33:29'\
               '_scans=0-34_stokes_corrected_im_CHROMIS.fits'
hdu_ca8 = fits.open(path_ca8)
hdu_cak = fits.open(path_cak)
ca8 = hdu_ca8[0].data
norm_ca8 = 1/np.mean(ca8[:,0,0,:,:])
cak = hdu_cak[0].data
norm_cak = 1/np.mean(cak[:,0,-1,:,:])
ny,nx = cak.shape[3], cak.shape[4]
extent = [0,nx*pix_dim,0,ny*pix_dim]

#wavelengths
path_ca8lam = '/dat/lindner/sst_2019/remade_sst_data/2019-04-19/'\
              'postprocessing/cubes_aligned/nb_8542_2019-04-19T10:33:29'\
              '_scans=0-34_stokes_corrected_im_CHROMIS.fits_cc.fits'
hdu_lam_ca8 = fits.open(path_ca8lam)
lam_ca8 = hdu_lam_ca8[0].data
#correct wavelenghts based on quiet-sun data:
path_calib = '/dat/lindner/sst_2019/calib_data/data/2019-04-19_10:33'\
                 '_diskcenter/x[0_-1]y[0_-1]/'
cal_ca8 = np.load(path_calib + "params8542.npy")
lam_ca8 += cal_ca8[1] # this shift was determined using an ATLAS spectrum
# add solar rotation correction
path_rot = '/dat/lindner/sst_2019/calib_data/hmi_rotation/'
rot_ca8 = np.load(path_rot + 'dlam_8542.npy')
lam_ca8 += rot_ca8 # this shift was determined using an ATLAS spectrum
lam_ca8 *= 10.0 #convert to Angstrom
lam_ca8_cen = lam_ca8 - 8542.091

#read coordinate information:
coord_fe=scipy.io.readsav(path_fe+'_cc.sav')
time_sec = np.stack(coord_fe.cc.time[:,7]) #take line center time
time_sec = time_sec[:,0,0]
hplt=coord_fe.cc.hplt[0,0]
hpln=coord_fe.cc.hpln[0,0]
coord_cak=scipy.io.readsav(path_cak+'_cc.sav')
lam_cak=coord_cak.cc.wave[0,:]
lam_cak=np.stack(lam_cak)[:,0,0]


# create plot
fig, axs = plt.subplots(len(tlist)+2,4,figsize=(9,14),\
                        gridspec_kw={'height_ratios': [0.07,0.05,1,1,1,1,1,1,1]})

for k_orig,tt in enumerate(tlist):
    k = k_orig + 2
    # time
    t_obs = datetime.timedelta(seconds=(time_sec[tt]-time_sec[0]) )
    t_str = str(t_obs)[2:4] + 'min, ' + str(t_obs)[5:7] + 'sec'

    # get contour
    cont = cak[tt,0,-1,:,:] * norm_cak
    
    # read inversion results
    workdir = '/dat/lindner/sst_2019/vfisv_inv/2019-04-19-10:33/data/tt' \
              +str(tt).zfill(3)+'/'
    mapfile = workdir + '6173.map'
    linefile = workdir + '6173.line'
    filterfile = workdir + '6173.filter'
    invres = read_invres_fpi.invres_fpi(mapfile=mapfile,linefile=linefile,\
                                    filterfile=filterfile)
    phys_par = invres.read_phys()
    # correct for cavity errors
    hdu_cav = fits.open(cubepath + 'cmap_6173_2019-04-19T10:33:29_scans'\
                        '=0-34_stokes_corrected_im_CHROMIS.fits')
    cav = hdu_cav[0].data # this is in nanometers!
    vel_corr = const.c.value*(cav[tt,0,0,:,:]/617.3334) #velocity correction in m/s
    phys_par[6,:,:] += vel_corr * 100.0 #apply to map, which is in cm/s
    vlos = phys_par[6,:,:]
    av_velpath = '/dat/lindner/sst_2019/vfisv_inv/'\
                 '2019-04-19-10:33/data/'
    vel_avg = np.load(av_velpath + 'vlos_pore_avg.npy') # 0 at average over pore values, averaged over whole timeseries
    vlos -= vel_avg
    # lrf quantities
    verpath = '/dat/lindner/sst_2019/vfisv_inv/'\
              '2019-04-19-10:33/lrf/disambig/'
    vert = fits.open(verpath +'tt_' + str(tt).zfill(3)+'_vertical.fits')
    az_ver = vert[0].data[0,:,:]
    az_ver_op = vert[0].data[1,:,:]
    inc_ver = vert[0].data[2,:,:]
    inc_ver_op = vert[0].data[3,:,:]


    # plot 
    sticstr = ''
    if tt == 8: sticstr=' / inverted with STiC'
    axs[k,0].set_title('$t_{obs}$  = ' + t_str + sticstr, loc='left')
    imcont = axs[k,0].imshow(cont,cmap='gray',origin='lower',vmin=0.2,\
                             vmax=1.9, extent=extent)
    imbsp = axs[k,1].imshow(ca8[tt,0,6,:,:]*norm_ca8,cmap='gray',\
                            origin='lower',vmin=0.2,vmax=1.9,extent=extent)
    iminc = axs[k,2].imshow(inc_ver,origin='lower',vmin=50,vmax=100,\
                    extent=extent)
    imvel = axs[k,3].imshow(vlos*1e-2,origin='lower',vmin=-3000,\
                            vmax=3000,cmap='RdBu_r',extent=extent)
    axl = [ axs[k,0],axs[k,1],axs[k,2],axs[k,3] ]
    # cbax = len(tlist)
    cbax = 0
    caxs = [ axs[cbax,0],axs[cbax,1],axs[cbax,2],axs[cbax,3] ]
    iml = [imcont,imbsp,iminc,imvel]
    for jj,(ax,im,cax) in enumerate(zip(axl,iml,caxs)):
        # add contour
        ax.contour(cont,[0.4],colors=['green'],extent=extent)
        # add red line
        if jj == 0: alpha = 0.1
        if jj != 0: alpha = 0.3
        if tt < 7: #draw straight line
            ax.plot(linex, liney, 'ro--',alpha=alpha,markersize=3) 
        else: # draw line with kink
            ax.plot(slinex, sliney, 'ro--',alpha=alpha,markersize=3)
        # zoom into ROI
        ax.set_xlim(cutout[0,0],cutout[0,1])
        ax.set_ylim(cutout[1,0],cutout[1,1])
        # colorbar
        cb = fig.colorbar(im,cax=cax,orientation='horizontal',shrink=0.7)

# spaces below colorbar and titles
lam_bsp = str( np.round(lam_ca8_cen[6],decimals=2) )
titles = ['Continuum', 'Ca 8542 at ($\lambda_c ' + lam_bsp + '  \AA$)',\
          'inclination [$^{\circ}$]', 'vlos [m/s]']
for jj in range(4):
    axs[1, jj].axis('off')
    axs[0, jj].set_title(titles[jj])
axs[8,0].set_xlabel('arcsec')
axs[8,0].set_ylabel('arcsec')      


# ticks where spectra are plotted
# extract pixels along line (nearest-neighbour interpolation)
# get coordinates of line
if tt < 6: #straight line
    length = int(np.hypot(linex[1]-linex[0], liney[1]-liney[0]))
    xvals = np.linspace(linex[0],linex[1], length)
    yvals = np.linspace(liney[0], liney[1], length)
else: #line with split
    length1 = int(np.hypot(slinex[1]-slinex[0], sliney[1]-sliney[0]))
    xvals1 = np.linspace(slinex[0],slinex[1], length1)
    yvals1 = np.linspace(sliney[0], sliney[1], length1)
    length2 = int(np.hypot(slinex[2]-slinex[1], sliney[2]-sliney[1]))
    xvals2 = np.linspace(slinex[1],slinex[2], length2)
    yvals2 = np.linspace(sliney[1], sliney[2], length2)
    xvals = np.append(xvals1, xvals2)
    yvals = np.append(yvals1, yvals2)
    length = length1 + length2
xy_tot = np.array([yvals.astype(np.int), xvals.astype(np.int)])
step = 5 # step size (which pixel to plot)
npix = int(length/step)
xy = xy_tot[:,::step]

plt.savefig('fil_evol.png',dpi=200)
plt.close('all')



==> plots/lightcurve.py <==
import numpy as np
import matplotlib.pyplot as plt
from astropy.io import fits
from astropy import constants as const
import scipy.io
import datetime
import time

cutout= np.array( [[1368,1458],[828,888]] ) # STiC FOV

# load data
cubepath =  '/dat/lindner/sst_2019/remade_sst_data/2019-04-19/'\
               'postprocessing/cubes_aligned/'
path_ca8 = cubepath + 'nb_8542_2019-04-19T10:33:29'\
               '_scans=0-34_stokes_corrected_im_CHROMIS.fits'
hdu_ca8 = fits.open(path_ca8)
ca8 = hdu_ca8[0].data
norm_ca8 = 1/np.mean(ca8[:,0,0,:,:])
ny,nx,nframes = ca8.shape[3], ca8.shape[4], ca8.shape[0]

#read coordinate information:
coord_ca8=scipy.io.readsav(path_ca8+'_cc.sav')
time_sec = np.stack(coord_ca8.cc.time[:,7]) #take line center time
time_sec = time_sec[:,0,0]
hplt = np.mean( coord_ca8.cc.hplt[0,0] ) # center of fov
hpln = np.mean( coord_ca8.cc.hpln[0,0] ) # center of fov


#===========================================
# estimate seeing from contrast
#===========================================
contrast = np.empty(nframes)
cbox = [1030,1600,230,600]
for tt in range(nframes):
    im = ca8[tt,0,6,:,:] * norm_ca8
    contrast[tt] = np.std(im[cbox[2]:cbox[3],cbox[0]:cbox[1]])


#===========================================
# estimate seeing from r0 measured by AO
#===========================================
r0_path = '/dat/lindner/sst_2019/seeing/'
dat = np.genfromtxt(r0_path + 'r0.data-20190419', delimiter=' ')
day = time.mktime( datetime.datetime(2019,4,19).timetuple() )
times_r0 = dat[:,0] - day
t_idx_start = np.argmin( abs(times_r0 - time_sec[0] ) )
t_idx_end = np.argmin( abs(times_r0 - time_sec[-1] ) )
r0 = dat[t_idx_start:t_idx_end,1]
# time, as seconds after beginning of observation
time_obs_r0 = times_r0[t_idx_start:t_idx_end] - time_sec[0]



#===========================================
# Check temporal evolution of qs intensity (avoid cloud passing over telescope)
#===========================================
# load data
cubepath =  '/dat/lindner/sst_2019/remade_sst_data/2019-04-19/'\
               'postprocessing/cubes_aligned/'
path_cak = cubepath + 'nb_3950_2019-04-19T10:33:29_scans=0-34_'\
           'corrected_im_CHROMIS.fits'
hdu_cak = fits.open(path_cak)
cont = hdu_cak[0].data[:,0,-1,:,:]
norm_cont = 1/np.mean(cont)
cont *= norm_cont
cont_int = np.empty(nframes)
for tt in range(nframes):
    cont_int[tt] = np.mean(cont[tt,cbox[2]:cbox[3],cbox[0]:cbox[1]])



#===========================================
# plot light curve of maximum-brightness pixel
#===========================================
pmj_cube = ca8[:,0,6,cutout[1,0]:cutout[1,1],cutout[0,0]:cutout[0,1]]*norm_ca8

# maximum brightness pixel (mbg) over full timeseries:
mbp = np.unravel_index(np.argmax(pmj_cube), pmj_cube.shape) 
lc = ca8[:,0,6,mbp[1]+cutout[1,0],mbp[2]+cutout[0,0]]*norm_ca8
avg=ca8[:,0,6,mbp[1]-2+cutout[1,0]:mbp[1]+3+cutout[1,0],\
            mbp[2]-2+cutout[0,0]:mbp[2]+3+cutout[0,0]]*norm_ca8
lc_avg = np.mean(avg,axis=(1,2))

# maximum brightness pixel (mbg) of single frames:
mbp_s = np.empty( (nframes,2) )
lc_s =  np.empty( (nframes) )
for tt in range(nframes):
    mbp_s[tt,:] = np.unravel_index(np.argmax(pmj_cube[tt,:,:]),\
                                 pmj_cube[tt,:,:].shape) 
    lc_s[tt] = ca8[tt,0,6,int(mbp_s[tt,0])+cutout[1,0],\
                   int(mbp_s[tt,1])+cutout[0,0]]*norm_ca8

#get time array
for index in range(time_sec.shape[0]):
    if index==0: time_obs=[time_sec[index] -time_sec[0]]
    else: time_obs.append(time_sec[index] -time_sec[0])
# times of plotted maps  in seconds:
timesteps = [0,43,109,175,372,548,657]

figlc,axlc = plt.subplots(figsize=(6.6,4.8))
axlc.plot(time_obs,lc,'-o',label='maximum brightness pixel')
# axlc.plot(time_obs,lc_avg,'-o',label='average MBP +- 2 pix')
# axlc.plot(time_obs,lc_s,'-o',label='mbp for each frame')
for ts in timesteps:
    axlc.axvline(x=ts,color='gray',alpha=0.4)
axlc.set_xlabel('Seconds since start of observation sequence')
axlc.set_ylabel('Intensity of Ca IR linecore - 0.3 $\AA$')
axlc.legend(loc=[0.05,0.05])
figlc.autofmt_xdate(which='both')
ax2 = axlc.twinx()
ax2.plot(time_obs,contrast,color='black',ls='--',label='contrast')
ax2.set_ylabel('RMS contrast')
ax2.set_ylim(0.040,0.073)
ax2.legend(loc=[0.05,0.15])
plt.show()
# figlc.savefig('lightcurve.png',dpi=150)



#-----------------------------------
# separate plot for referee showing the r0 from the AO and RMS:
#-----------------------------------
figlc,axlc = plt.subplots(figsize=(6.6,4.8))
axlc.plot(time_obs_r0,r0,'--',label='r0 from AO',color='C1')
axlc.set_xlabel('Seconds since start of observation sequence')
axlc.set_ylabel('seeing r0 from AO')
axlc.set_ylim(0.00-0.04, 0.16-0.04)
# axlc.legend(loc=[0.05,0.05])
axlc.legend()
figlc.autofmt_xdate(which='both')
ax2 = axlc.twinx()
ax2.plot(time_obs,contrast,color='black',ls='--',label='contrast')
ax2.set_ylabel('RMS contrast')
ax2.set_ylim(0.040,0.073)
ax2.legend(loc=[0.05,0.15])
plt.show()
figlc.savefig('lightcurve_with_r0.png',dpi=150)


# #-----------------------------------
# # separate plot for referee showing the qs intensity evolution
# #-----------------------------------
# figlc,axlc = plt.subplots(figsize=(6.6,4.8))
# axlc.plot(time_obs,lc,'-o',label='maximum brightness pixel')
# for ts in timesteps:
#     axlc.axvline(x=ts,color='gray',alpha=0.4)
# axlc.set_xlabel('Seconds since start of observation sequence')
# axlc.set_ylabel('Intensity of Ca IR linecore - 0.3 $\AA$')
# axlc.legend(loc=[0.05,0.05])
# figlc.autofmt_xdate(which='both')
# ax2 = axlc.twinx()
# ax2.plot(time_obs,cont_int,color='black',ls='--',label='qs intensity')
# ax2.set_ylabel('quiet sun intensity')
# # ax2.set_ylim(0.040,0.073)
# ax2.legend(loc=[0.05,0.15])
# plt.show()
# figlc.savefig('lightcurve_with_qs_intensity.png',dpi=150)

#-----------------------------------
# separate plot for referee showing the qs intensity evolution
#-----------------------------------
figlc,axlc = plt.subplots(figsize=(6.6,4.8))
axlc.plot(time_obs,lc,'-o',label='maximum brightness pixel')
for ts in timesteps:
    axlc.axvline(x=ts,color='gray',alpha=0.4)
axlc.set_xlabel('Seconds since start of observation sequence')
axlc.set_ylabel('Intensity of Ca IR linecore - 0.3 $\AA$')
figlc.autofmt_xdate(which='both')
axlc.plot(time_obs,cont_int,'-o',color='black',label='quiet sun intensity')
axlc.legend()
plt.show()
figlc.savefig('lightcurve_with_qs_intensity.png',dpi=150)


==> plots/overview.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.patches as patches
import matplotlib.gridspec as gridspec
from astropy.io import fits
from skimage import measure
from skimage.draw import polygon
import scipy.io

def plot():
    #===========================================
    #read data
    #===========================================
    frame = 0
    qsx,qsy = [1000,1400], [0,500] #box around a region that looks quiet
    pix_dim= 0.0379 #arcsec per pixel. Taken from http://folk.uio.no/matsc/oslo-13/noren.pdf ????
    
    path_cak = '/dat/lindner/sst_2019/remade_sst_data/2019-04-19/postprocessing/'\
               'cubes_aligned/nb_3950_2019-04-19T10:33:29_scans=0-34_corrected'\
               '_im_CHROMIS.fits'
    path_ca8 = '/dat/lindner/sst_2019/remade_sst_data/2019-04-19/postprocessing/'\
               'cubes_aligned/nb_8542_2019-04-19T10:33:29_scans=0-34_stokes_'\
               'corrected_im_CHROMIS.fits'
    ca8 = fits.open(path_ca8)[0].data
    cak = fits.open(path_cak)[0].data
    norm_ca8 = 1/np.mean(ca8[:,0,0,qsy[0]:qsy[1],qsx[0]:qsx[1]])
    norm_cak = 1/np.mean(cak[:,0,27,qsy[0]:qsy[1],qsx[0]:qsx[1]])
    lam_ca8 = fits.open('/dat/lindner/sst_2019/remade_sst_data/2019-04-19/'\
                        'postprocessing/cubes_aligned/nb_8542_2019-04-19T10:33'\
                        ':29_scans=0-34_stokes_corrected_im_CHROMIS.'\
                        'fits_cc.fits')[0].data
    calib_ca8 = np.load('/dat/lindner/sst_2019/calib_data/data/2019-04-19_10'\
                        ':33_diskcenter/x[0_-1]y[0_-1]/params8542.npy')
    rot_ca8 = np.load('/dat/lindner/sst_2019/calib_data/hmi_rotation/dlam_8542.npy')
    lam_ca8 += calib_ca8[1]
    lam_ca8 += rot_ca8
    lam_cen_ca8 = 854.2091
    cont = cak[frame,0,27,:,:]*norm_cak
    nframes,nstok,nwav_ca8,ny,nx = ca8.shape

    #===========================================
    # solar position coordinates
    #===========================================
    coordpath = path_cak +'_cc.sav'
    coord=scipy.io.readsav(coordpath)

    hplt = np.mean(coord.cc.hplt[frame,0]) #latitude of center of FOV in arcsec
    hpln = np.mean(coord.cc.hpln[frame,0]) #longitude of center of FOV in arcsec


    #===========================================
    # calculate contour
    #===========================================
    contours = measure.find_contours(cont, 0.7)
    contlen = np.zeros(len(contours)) # lengths of single contours in pixels
    for i,contour in enumerate(contours): contlen[i]=len(contour) 
    ilarge = np.argmax(contlen) # get index of largest contour
    contour_la = contours[ilarge] # select largest contour


    #===========================================
    # plot
    #===========================================
    fig= plt.figure(figsize=(1.5*6,1.5*9))
    spec = gridspec.GridSpec(4,3,height_ratios=(1,0.02,1,0.02))
    ax0 = fig.add_subplot(spec[0,:])
    ax0cb = fig.add_subplot(spec[1,1])
    ax1 = fig.add_subplot(spec[2,:])
    ax1cb = fig.add_subplot(spec[3,1])
    extent = [0,nx*pix_dim,0,ny*pix_dim]

    im0 = ax0.imshow(cak[frame,0,27,:,:]*norm_cak,origin='lower',cmap='gray',\
                     extent=extent)
    fig.colorbar(im0,cax=ax0cb,orientation='horizontal')
    ax0.plot(contour_la[:,1]*pix_dim,contour_la[:,0]*pix_dim,color='green',\
             lw=2.0,alpha=0.3)
    ax0.set_title('Continuum at 4000 Å')
    length, width = 200*pix_dim, 5*pix_dim
    h_w = 5*width  # head width
    x0,y0 = 400*pix_dim,300*pix_dim
    ax0.arrow(x0,y0,0,length,width=width,head_width=h_w,fc='black',ec='black')
    ax0.text(x0+50*pix_dim,y0+80*pix_dim,'N')
    dc_dx = -hpln / np.sqrt(hplt**2 + hpln**2) * length
    dc_dy = -hplt / np.sqrt(hplt**2 + hpln**2) * length
    ax0.arrow(x0,y0,dc_dx,dc_dy,width=width,head_width=h_w,fc='black',ec='black')
    ax0.text(x0-150*pix_dim,y0-150*pix_dim,'DC')
    ax0.set_xlabel('arcsec')
    ax0.set_ylabel('arcsec')

    im1 = ax1.imshow(ca8[frame,0,9,:,:]*norm_ca8,origin='lower',cmap='gray',vmin=0.1,\
                     extent=extent)
    fig.colorbar(im1,cax=ax1cb,orientation='horizontal')
    ax1.plot(contour_la[:,1]*pix_dim,contour_la[:,0]*pix_dim,color='green',\
             lw=2.0,alpha=0.3)
    ax1.set_title('Ca II 8542 Å line core')
    ax1.arrow(x0,y0,0,length,width=width,head_width=h_w,fc='black',ec='black')
    ax1.text(x0+50*pix_dim,y0+80*pix_dim,'N')
    ax1.arrow(x0,y0,dc_dx,dc_dy,width=width,head_width=h_w,fc='black',ec='black')
    ax1.text(x0-150*pix_dim,y0-150*pix_dim,'DC')
    ax1.set_xlabel('arcsec')
    ax1.set_ylabel('arcsec')

    fig.tight_layout(h_pad=0.9)
    fig.savefig('overview.png',dpi=200)
    



==> plots/pore.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.patches as patches
from astropy.io import fits
from astropy import constants as const
import scipy.io
import datetime
from skimage import measure
from skimage.draw import polygon

import sys
sys.path.append('/home/lindner/vfisv/python_upload/')
import read_invres_fpi

"""
plots continuum image, Ca IR blue wing, VFISV inclination and velocity maps for the whole pore
"""

tt = 0 # timestep to plot

#cutout
pix_dim= 0.0379 #arcsec per pixel. Taken from http://folk.uio.no/matsc/oslo-13/noren.pdf ????
cutout_pix = np.array( [[1368,1458],[828,888]] ) # STiC FOV
cutout = cutout_pix*pix_dim

# line along which inclination values are plotted
linex = [1382*pix_dim,1456*pix_dim]
liney = [875*pix_dim,837*pix_dim]
slinex = [1382*pix_dim,1420*pix_dim,1456*pix_dim] #coordinates for splitted line
sliney = [875*pix_dim,859*pix_dim,836*pix_dim]

# load data
cubepath =  '/dat/lindner/sst_2019/remade_sst_data/2019-04-19/'\
               'postprocessing/cubes_aligned/'
path_cak = cubepath + 'nb_3950_2019-04-19T10:33:29'\
               '_scans=0-34_corrected_im_CHROMIS.fits'
path_ca8 = cubepath + 'nb_8542_2019-04-19T10:33:29'\
               '_scans=0-34_stokes_corrected_im_CHROMIS.fits'
path_fe =  cubepath + 'nb_6173_2019-04-19T10:33:29'\
               '_scans=0-34_stokes_corrected_im_CHROMIS.fits'
hdu_ca8 = fits.open(path_ca8)
hdu_cak = fits.open(path_cak)
ca8 = hdu_ca8[0].data
norm_ca8 = 1/np.mean(ca8[:,0,0,:,:])
cak = hdu_cak[0].data
norm_cak = 1/np.mean(cak[:,0,-1,:,:])
ny,nx = cak.shape[3], cak.shape[4]
extent = [0,nx*pix_dim,0,ny*pix_dim]

#wavelengths
path_ca8lam = '/dat/lindner/sst_2019/remade_sst_data/2019-04-19/'\
              'postprocessing/cubes_aligned/nb_8542_2019-04-19T10:33:29'\
              '_scans=0-34_stokes_corrected_im_CHROMIS.fits_cc.fits'
hdu_lam_ca8 = fits.open(path_ca8lam)
lam_ca8 = hdu_lam_ca8[0].data
#correct wavelenghts based on quiet-sun data:
path_calib = '/dat/lindner/sst_2019/calib_data/data/2019-04-19_10:33'\
                 '_diskcenter/x[0_-1]y[0_-1]/'
cal_ca8 = np.load(path_calib + "params8542.npy")
lam_ca8 += cal_ca8[1] # this shift was determined using an ATLAS spectrum
# add solar rotation correction
path_rot = '/dat/lindner/sst_2019/calib_data/hmi_rotation/'
rot_ca8 = np.load(path_rot + 'dlam_8542.npy')
lam_ca8 += rot_ca8 # this shift was determined using an ATLAS spectrum
lam_ca8 *= 10.0 #convert to Angstrom
lam_ca8_cen = lam_ca8 - 8542.091

#read coordinate information:
coord_fe=scipy.io.readsav(path_fe+'_cc.sav')
time_sec = np.stack(coord_fe.cc.time[:,7]) #take line center time
time_sec = time_sec[:,0,0]
hplt = np.mean( coord_fe.cc.hplt[tt,0] ) # center of fov
hpln = np.mean( coord_fe.cc.hpln[tt,0] ) # center of fov
coord_cak=scipy.io.readsav(path_cak+'_cc.sav')
lam_cak=coord_cak.cc.wave[0,:]
lam_cak=np.stack(lam_cak)[:,0,0]

# time
t_obs = datetime.timedelta(seconds=(time_sec[tt]-time_sec[0]) )
t_str = str(t_obs)[2:4] + 'min, ' + str(t_obs)[5:7] + 'sec'

# get contour
cont = cak[tt,0,-1,:,:] * norm_cak
    
# read inversion results
workdir = '/dat/lindner/sst_2019/vfisv_inv/2019-04-19-10:33/data/tt' \
          +str(tt).zfill(3)+'/'
mapfile = workdir + '6173.map'
linefile = workdir + '6173.line'
filterfile = workdir + '6173.filter'
invres = read_invres_fpi.invres_fpi(mapfile=mapfile,linefile=linefile,\
                                    filterfile=filterfile)
phys_par = invres.read_phys()
# correct for cavity errors
hdu_cav = fits.open(cubepath + 'cmap_6173_2019-04-19T10:33:29_scans'\
                    '=0-34_stokes_corrected_im_CHROMIS.fits')
cav = hdu_cav[0].data # this is in nanometers!
vel_corr = const.c.value*(cav[tt,0,0,:,:]/617.3334) #velocity correction in m/s
phys_par[6,:,:] += vel_corr * 100.0 #apply to map, which is in cm/s
vlos = phys_par[6,:,:]
av_velpath = '/dat/lindner/sst_2019/vfisv_inv/'\
             '2019-04-19-10:33/data/'
vel_avg = np.load(av_velpath + 'vlos_pore_avg.npy') # 0 at average over pore values, averaged over whole timeseries
vlos -= vel_avg
# lrf quantities
verpath = '/dat/lindner/sst_2019/vfisv_inv/'\
          '2019-04-19-10:33/lrf/disambig/'
vert = fits.open(verpath +'tt_' + str(tt).zfill(3)+'_vertical.fits')
az_ver = vert[0].data[0,:,:]
az_ver_op = vert[0].data[1,:,:]
inc_ver = vert[0].data[2,:,:]
inc_ver_op = vert[0].data[3,:,:]
mag = phys_par[5,:,:]

# plot 
fig,axs = plt.subplots(2,3,figsize=(15,10))
imcont = axs[0,0].imshow(cont,origin='lower',cmap='gray',extent=extent)
imbsp = axs[0,1].imshow(ca8[tt,0,6,:,:]*norm_ca8,cmap='gray',\
         origin='lower',vmin=0.2,vmax=1.9,extent=extent)
imvlos = axs[0,2].imshow(vlos*1e-2,cmap='RdBu_r',\
         origin='lower',vmin=-3000,vmax=3000,extent=extent)
immag = axs[1,0].imshow(mag,origin='lower',vmin=0.,vmax=3000,\
                       extent=extent)
imazi = axs[1,1].imshow(az_ver,origin='lower',cmap='twilight',\
                       extent=extent)
iminc = axs[1,2].imshow(inc_ver,origin='lower',vmax=100,vmin=0.0,\
                       extent=extent)

# decorations
iml = [imcont,imbsp,imvlos,immag,imazi,iminc]
lam_bsp = str( np.round(lam_ca8_cen[6],decimals=2) )
titles = ['Continuum','Ca 8542 at ($\lambda_c '+lam_bsp+'  \AA$)',\
           'vlos [m/s]','field strength [G]','azimuth [$^{\circ}$]',\
          'inclination [$^{\circ}$]']
for k,ax in enumerate(fig.axes):
    # titles
    ax.set_title(titles[k])
    # colorbars
    cb = fig.colorbar(iml[k],ax=ax,shrink=0.7)
    # boxes
    rect = patches.Rectangle(cutout[:,0],cutout[0,1]-cutout[0,0],\
                             cutout[1,1]-cutout[1,0],alpha=0.8,\
                             linewidth=1.5,edgecolor='black',\
                             facecolor='none',ls='--')
    ax.add_patch(rect)
    # filament arrows
    ax.arrow(55.8,38.7,-1,-0.6,color='black',head_width=0.25)
    ax.arrow(56.4,36.3,-1,-0.2,color='black',head_width=0.25)
    ax.arrow(55.7,34.1,-1,-0.01,color='black',head_width=0.25)
    ax.arrow(56.0,31.15,-1,0.6,color='black',head_width=0.25)
    # contour
    ax.contour(cont,[0.4],colors=['green'],extent=extent,\
               alpha=0.6)
    # xy labels
    ax.set_xlabel('arcsec')
    ax.set_ylabel('arcsec')  
    # crop
    ax.set_xlim(43,57)
    ax.set_ylim(28,42)

# arrow labels on inclination map
axs[1,2].text(55.1,39.1,'F1',fontsize=12)
axs[1,2].text(56.0,36.7,'F2',fontsize=12)
axs[1,2].text(55.2,34.4,'F3',fontsize=12)
axs[1,2].text(55.8,31.4,'F4',fontsize=12)

#Plot north and DK arrows on continuum map:
start_x, start_y = 45, 29
length = 1.5
dx,dy = 0, length # north is pointing upwards
axs[0,0].arrow(start_x,start_y,dx,dy,head_width=0.2*length,color='white')
#angle towards disk center (from north, counter-clockwize)
longi,lati = np.mean(hpln),np.mean(hplt)
diskcen = 180.0-np.arctan(longi/lati)*180/np.pi #angle between north and disk center
diskcen += 0 # angle on image, north us already upwards
dxdc,dydc = -np.sin(diskcen*np.pi/180.)*length,np.cos(diskcen*np.pi/180.)*length
axs[0,0].arrow(start_x,start_y,dxdc,dydc,head_width=0.2*length,color='white')
axs[0,0].text(start_x+0.2,start_y+0.4,'N',color='white')
axs[0,0].text(start_x-0.7,start_y-0.8,'DC',color='white')

fig.tight_layout(h_pad=-5.0)

# save image
plt.savefig('pore.png',dpi=200)
plt.show()
# plt.close('all')



==> plots/stic.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.patches as patches
from astropy.io import fits
from astropy import constants as const
import os
import scipy.io
import datetime
import subprocess
from skimage import measure
from skimage.draw import polygon
import matplotlib.gridspec as gridspec
from matplotlib.ticker import MultipleLocator

import sys
sys.path.append('/home/lindner/stic/pythontools/py2')
import sparsetools as sp

savefits = 0
savemap = 1
savecut = 0

tt = 8 
# stic pixels
xx0,yy0 = 38,38
xx1,yy1 = 52,30
xx2,yy2 = 31,44 # a pixel in red shifted region, with hotter photosphere

#cutout
pix_dim= 0.0379 #arcsec per pixel. Taken from http://folk.uio.no/matsc/oslo-13/noren.pdf ????
cutout_pix = np.array( [[1368,1458],[828,888]] ) # STiC FOV
cutout = cutout_pix*pix_dim
x0= (xx0 + cutout_pix[0,0]) * pix_dim
y0= (yy0 + cutout_pix[1,0]) * pix_dim
x1= (xx1 + cutout_pix[0,0]) * pix_dim
y1= (yy1 + cutout_pix[1,0]) * pix_dim

# line along which inclination values are plotted
linex_a = [1382*pix_dim,1456*pix_dim]
liney_a = [875*pix_dim,837*pix_dim]
slinex_a = [1382*pix_dim,1420*pix_dim,1456*pix_dim] #coordinates for splitted line
# sliney_a = [875*pix_dim,859*pix_dim,836*pix_dim]
sliney_a = [875*pix_dim,859*pix_dim,836*pix_dim]

# line along which inclination values are plotted
linex = [1382,1456]
liney = [875,837]
slinex = [1382,1420,1456] #coordinates for splitted line
sliney = [875,859,836]

# load data
cubepath =  '/dat/lindner/sst_2019/remade_sst_data/2019-04-19/'\
               'postprocessing/cubes_aligned/'
path_cak = cubepath + 'nb_3950_2019-04-19T10:33:29'\
               '_scans=0-34_corrected_im_CHROMIS.fits'
path_ca8 = cubepath + 'nb_8542_2019-04-19T10:33:29'\
               '_scans=0-34_stokes_corrected_im_CHROMIS.fits'
path_fe =  cubepath + 'nb_6173_2019-04-19T10:33:29'\
               '_scans=0-34_stokes_corrected_im_CHROMIS.fits'
hdu_ca8 = fits.open(path_ca8)
hdu_cak = fits.open(path_cak)
ca8 = hdu_ca8[0].data
norm_ca8 = 1/np.mean(ca8[:,0,0,:,:])
cak = hdu_cak[0].data
norm_cak = 1/np.mean(cak[:,0,-1,:,:])
ny,nx = cak.shape[3], cak.shape[4]
# get contour
cont = cak[tt,0,-1,:,:] * norm_cak

#read coordinate information:
coord_fe=scipy.io.readsav(path_fe+'_cc.sav')
time_sec = np.stack(coord_fe.cc.time[:,7]) #take line center time
time_sec = time_sec[:,0,0]
hplt = np.mean( coord_fe.cc.hplt[tt,0] ) # center of fov
hpln = np.mean( coord_fe.cc.hpln[tt,0] ) # center of fov

#wavelengths
path_ca8lam = '/dat/lindner/sst_2019/remade_sst_data/2019-04-19/'\
              'postprocessing/cubes_aligned/nb_8542_2019-04-19T10:33:29'\
              '_scans=0-34_stokes_corrected_im_CHROMIS.fits_cc.fits'
hdu_lam_ca8 = fits.open(path_ca8lam)
lam_ca8 = hdu_lam_ca8[0].data
#correct wavelenghts based on quiet-sun data:
path_calib = '/dat/lindner/sst_2019/calib_data/data/2019-04-19_10:33'\
                 '_diskcenter/x[0_-1]y[0_-1]/'
cal_ca8 = np.load(path_calib + "params8542.npy")
lam_ca8 += cal_ca8[1] # this shift was determined using an ATLAS spectrum
# add solar rotation correction
path_rot = '/dat/lindner/sst_2019/calib_data/hmi_rotation/'
rot_ca8 = np.load(path_rot + 'dlam_8542.npy')
lam_ca8 += rot_ca8 # this shift was determined using an ATLAS spectrum
lam_ca8 *= 10.0 #convert to Angstrom
lam_ca8_cen = lam_ca8 - 8542.091

#load stic results
sticpath = '/dat/lindner/sst_2019/remade_sst_data/2019-04-19/inv/'\
           'results/x1368.1458_y828.888_tt8/'
runpath = sticpath + 'cycle_3/'
m = sp.model(runpath + 'atmosout_cycle3.nc')
obs = sp.profile(runpath + 'obs_x1368.1458_y828.888_tt8.nc')
fit = sp.profile(runpath + 'synthetic_cycle3.nc')
idx = np.where(obs.weights[:,0]<=2e20)
lam = obs.wav[idx]
vlos = m.vlos[0,:,:,:]/100.0
temp = m.temp[0,:,:,:]
ltau = m.ltau[0,0,0,:]
idtaulist = [45,42,38,34,31,27,24,20,16,13,9]
#load local reference frame quantities:
hdu = fits.open(sticpath + 'lrf/atmosout_stic_lrf.fits')
azi = hdu[0].data
inc = hdu[1].data
mag = hdu[4].data

# load FALC atmosphere
falc = sp.model(runpath + 'FALC.nc')

# calculate blue shoulder slope of Ca IR
# define quantities
wavbs = 40 # wavelength number for blue shoulder
wavref = 37 # wavelength number to get outer wing intensity
bs = obs.dat[0,:,:,idx[0][wavbs],0]
bspos = bs - obs.dat[0,:,:,idx[0][wavref],0]

#-------------------------------
# plot vertical cut through atmosphere
#-------------------------------
# get pixels
if tt < 6: #straight line
    length = int(np.hypot(linex[1]-linex[0], liney[1]-liney[0]))
    xvals = np.linspace(linex[0],linex[1], length)
    yvals = np.linspace(liney[0], liney[1], length)
else: #line with split
    length1 = int(np.hypot(slinex[1]-slinex[0], sliney[1]-sliney[0]))
    xvals1 = np.linspace(slinex[0],slinex[1], length1)
    yvals1 = np.linspace(sliney[0], sliney[1], length1)
    length2 = int(np.hypot(slinex[2]-slinex[1], sliney[2]-sliney[1]))
    xvals2 = np.linspace(slinex[1],slinex[2], length2)
    yvals2 = np.linspace(sliney[1], sliney[2], length2)
    xvals = np.append(xvals1, xvals2)
    yvals = np.append(yvals1, yvals2)
    length = length1 + length2
xvals += -cutout_pix[0,0] #stic coordinates
yvals += -cutout_pix[1,0] #stic coordinates

# get velocity and inclination
inc_cut = np.empty( (ltau.shape[0],length) )
vlos_cut = np.empty( (ltau.shape[0],length) )
temp_cut = np.empty( (ltau.shape[0],length) )
for lt in range(ltau.shape[0]):
    inc_cut[lt,:] = inc[yvals.astype(np.int), xvals.astype(np.int),lt]
    vlos_cut[lt,:] = vlos[yvals.astype(np.int), xvals.astype(np.int),lt]
    temp_cut[lt,:] = temp[yvals.astype(np.int), xvals.astype(np.int),lt]

# plot
fig,ax = plt.subplots(3,figsize=(10,8))
extent=[0,length*pix_dim,ltau[-1],ltau[0]]
im0 = ax[0].imshow(inc_cut,origin='upper',extent=extent,vmin=40,vmax=100,\
             aspect=0.2)
im1 = ax[1].imshow(vlos_cut,origin='upper',cmap='RdBu_r',extent=extent,\
             vmin=-8000,vmax=8000,aspect=0.2)
im2 = ax[2].imshow(temp_cut,origin='upper',extent=extent,\
                   vmax=9000,aspect=0.2,cmap='magma')
# colorbars
labels = ['LRF inclination [$^{\circ}$]','velocity [m/s]','temperature [K]']
for k,(im,lab) in enumerate(zip([im0,im1,im2],labels)):
    cb0 = fig.colorbar(im,ax=ax[k],label=lab,\
                   orientation='vertical',shrink=0.9)
# axes label
ax[2].set_xlabel('distance [arcsec]')
for cc in range(3):
    # minor tick labels
    ax[cc].xaxis.set_minor_locator(MultipleLocator(0.1))
    # y-axis label
    ax[cc].set_ylabel('optical depth [log τ]')
    # optical depth range
    ax[cc].set_ylim(0,-5.5)
    # vertical lines
    kink = length1 * pix_dim
    ax[cc].axvline(kink,ls='--',color='black')
    # meeting point of blue wing slop contour and red dashed line (measured by hand)
    xleft = 53.156/pix_dim - cutout_pix[0,0] # x-value in STiC-arcsec
    xright = 54.338/pix_dim - cutout_pix[0,0] # x-value in STiC-arcsec coordinates
    idleft = np.argmin( np.abs(xvals-xleft) )
    idright = np.argmin( np.abs(xvals-xright) )
    ax[cc].axvline(idleft*pix_dim,ls='--',color='gray')
    ax[cc].axvline(idright*pix_dim,ls='--',color='gray')

if savecut:
    fig.savefig('stic_cut.png',dpi=200)
plt.show()




#-------------------------------
# images at ltau = -3.5
#-------------------------------
lt = 24 # 24 corresponds to -3.45
# lt = 27 # 27 corresponds to -3.0
ext_stic = [cutout[0,0],cutout[0,1],cutout[1,0],cutout[1,1]]
extent = [0,nx*pix_dim,0,ny*pix_dim]
fig,axs = plt.subplots(3,2,figsize=(9,11))
imcont = axs[0,0].imshow(cont,cmap='gray',origin='lower',vmin=0.2,\
                             vmax=1.9, extent=extent)
imbsp = axs[0,1].imshow(ca8[tt,0,6,:,:]*norm_ca8,cmap='gray',\
                        origin='lower',vmin=0.2,vmax=1.9,extent=extent)
immag = axs[1,0].imshow(mag[:,:,lt],origin='lower',\
                        extent=ext_stic)
imvlos = axs[1,1].imshow(vlos[:,:,lt],origin='lower',vmin=-8000,vmax=8000,\
                         extent=ext_stic,cmap='RdBu_r')
iminc = axs[2,0].imshow(inc[:,:,lt],origin='lower',\
                        extent=ext_stic,vmin=40,vmax=100)
imazi = axs[2,1].imshow(temp[:,:,lt],origin='lower',\
                        extent=ext_stic,cmap='magma')
for ax in [axs[0,0],axs[0,1]]:
    ax.set_xlim(cutout[0,0],cutout[0,1])
    ax.set_ylim(cutout[1,0],cutout[1,1])
# colorbars, etc.
iml = [imcont,imbsp,immag,imvlos,iminc,imazi]
lam_bsp = str( np.round(lam_ca8_cen[6],decimals=2) )
titles = ['continuum', 'Ca 8542 at ($\lambda_c ' + lam_bsp + '  \AA$)',\
          'field strength [G]','vlos [m/s]','LRF inclination [$^{\circ}$]',\
          'temperature [K]']
for jj,im in enumerate(iml):
    ax = fig.axes[jj]
    fig.colorbar(im,ax=ax,orientation='horizontal',shrink=0.5)
    fig.axes[jj].set_title(titles[jj])
    # add contours
    ax.contour(cont,[0.4],colors=['green'],extent=extent)
    # ax.contour(ca8[tt,0,6,:,:]*norm_ca8,[0.9],alpha=0.6\
    #            ,extent=extent,linestyles=['--'],colors=['black'])
    # add red line
    if tt < 7: #draw straight line
        if jj==5: # higher alpha value for temperature map
            ax.plot(linex_a, liney_a,'ro--',alpha=0.7,markersize=3) 
        else:
            ax.plot(linex_a, liney_a,'ro--',alpha=0.3,markersize=3) 
    else: # draw line with kink
        if jj==5:
            ax.plot(slinex_a, sliney_a,'ro--',alpha=0.7,markersize=3)
        else:
            ax.plot(slinex_a, sliney_a,'ro--',alpha=0.3,markersize=3)
    # crop to roi
    ax.set_xlim(cutout[0,0],cutout[0,1])
    ax.set_ylim(cutout[1,0],cutout[1,1])
    # pixels to show later on
    ax.plot([x0,x1],[y0,y1],fillstyle='none',\
            c='black',markersize=20,ls='',marker='+')
    ax.text(53.0,32.4,'P1',fontsize=12)
    ax.text(53.6,32.0,'P2',fontsize=12)
    # axis labels
    ax.set_xlabel('arcsec')
    ax.set_ylabel('arcsec')
    # contour from bspos map
    if jj in [3]: 
        alpha = 0.5
    else:
        alpha = 0.3
    ax.contour(bspos,[0.0],extent=ext_stic,colors=['black'],\
               linestyles=['--'],alpha=alpha)


# arrow pointing towards disk center
start_x, start_y = 52.6, 31.8
length = 0.4
longi,lati = np.mean(hpln),np.mean(hplt)
diskcen = 180.0-np.arctan(longi/lati)*180/np.pi #angle between north and disk center
dxdc,dydc = -np.sin(diskcen*np.pi/180.)*length,np.cos(diskcen*np.pi/180.)*length
axs[0,0].arrow(start_x,start_y,dxdc,dydc,head_width=0.2*length,color='black')
axs[0,0].text(52.4,31.5,'DC',fontsize=12)

fig.tight_layout(w_pad=-2.0)
if savemap:
    fig.savefig('stic_maps.png',dpi=200)
plt.show()



#-------------------------------
# example pixels
#-------------------------------
obs0 = obs.dat[0,yy0,xx0,idx,0].squeeze()
obs1= obs.dat[0,yy1,xx1,idx,0].squeeze()
fit0 = fit.dat[0,yy0,xx0,idx,0].squeeze()
fit1= fit.dat[0,yy1,xx1,idx,0].squeeze()

# plot
fig = plt.figure(figsize=(15,10))
spec = gridspec.GridSpec(4,3,height_ratios=(1.5,1.5,1,1))
ax01 = fig.add_subplot(spec[0,0])
ax02 = fig.add_subplot(spec[0,1])
ax03 = fig.add_subplot(spec[0,2])
ax11 = fig.add_subplot(spec[1,0])
ax12 = fig.add_subplot(spec[1,1])
ax13 = fig.add_subplot(spec[1,2])

# plot observations and fits
ax01.set_title('Ca II K 3934 Å')
ax01.plot(lam-3933.660,obs0,marker='D',c='black',ls='')
ax01.plot(lam-3933.660,fit0,c='C0')
ax02.set_title('Fe I 6173 Å')
ax02.plot(lam-6173.334,obs0,marker='D',c='black',ls='')
ax02.plot(lam-6173.334,fit0,c='C0')
ax03.set_title('Ca II 8542 Å')
ax03.plot(lam-8542.090,obs0,marker='D',c='black',ls='')
ax03.plot(lam-8542.090,fit0,c='C0')
ax11.plot(lam-3933.660,obs1,marker='D',c='black',ls='')
ax11.plot(lam-3933.660,fit1,c='C1')
ax12.plot(lam-6173.334,obs1,marker='D',c='black',ls='')
ax12.plot(lam-6173.334,fit1,c='C1')
ax13.plot(lam-8542.090,obs1,marker='D',c='black',ls='')
ax13.plot(lam-8542.090,fit1,c='C1')

# vertical lines for Ca IR 
ax03.vlines(lam[40]-8542.090,0,obs0[40],color='black',ls='--')
ax03.vlines(lam[37]-8542.090,0,obs0[37],color='black',ls='--')
ax13.vlines(lam[40]-8542.090,0,obs1[40],color='black',ls='--')
ax13.vlines(lam[37]-8542.090,0,obs1[37],color='black',ls='--')

# axis labels
ax01.set_ylabel('Stokes-I / I$_c$')
ax11.set_ylabel('Stokes-I / I$_c$')
for ax in [ax01,ax02,ax03,ax11,ax12,ax13]:
    ax.set_xlabel('$\lambda-\lambda_c$ [Å]')

# decorations
# set limits for individual lines
ax01.set_xlim(lam[0]-3933.660-0.1,lam[20]-3933.660+0.1)
ax02.set_xlim(lam[21]-6173.334-0.03,lam[34]-6173.334+0.03)
ax03.set_xlim(lam[35]-8542.090-0.1,lam[-1]-8542.090+0.1)
ax11.set_xlim(lam[0]-3933.660-0.1,lam[20]-3933.660+0.1)
ax12.set_xlim(lam[21]-6173.334-0.03,lam[34]-6173.334+0.03)
ax13.set_xlim(lam[35]-8542.090-0.1,lam[-1]-8542.090+0.1)
for ax in [ax01,ax02,ax03,ax11,ax12,ax13]:
    ax.set_ylim(0.45,2.53)
# hide the spines between axes
ax01.spines['right'].set_visible(False)
ax02.spines['left'].set_visible(False)
ax02.spines['right'].set_visible(False)
ax03.spines['left'].set_visible(False)
ax11.spines['right'].set_visible(False)
ax12.spines['left'].set_visible(False)
ax12.spines['right'].set_visible(False)
ax13.spines['left'].set_visible(False)
#hide the ticks between axes
ax01.yaxis.tick_left()
ax02.yaxis.set_visible(False)
ax03.yaxis.tick_right()
ax11.yaxis.tick_left()
ax12.yaxis.set_visible(False)
ax13.yaxis.tick_right()
# add diagonal lines in axis
d = .015
kwargs = dict(transform=ax01.transAxes, color='k', clip_on=False)
ax01.plot((1-d,1+d), (-d,+d), **kwargs)
ax01.plot((1-d,1+d),(1-d,1+d), **kwargs)
kwargs = dict(transform=ax11.transAxes, color='k', clip_on=False)
ax11.plot((1-d,1+d), (-d,+d), **kwargs)
ax11.plot((1-d,1+d),(1-d,1+d), **kwargs)
kwargs.update(transform=ax02.transAxes)  # switch to the bottom axes
ax02.plot((-d,+d), (1-d,1+d), **kwargs)
ax02.plot((-d,+d), (-d,+d), **kwargs)
ax02.plot((1-d,1+d), (-d,+d), **kwargs)
ax02.plot((1-d,1+d),(1-d,1+d), **kwargs)
kwargs.update(transform=ax12.transAxes)  # switch to the bottom axes
ax12.plot((-d,+d), (1-d,1+d), **kwargs)
ax12.plot((-d,+d), (-d,+d), **kwargs)
ax12.plot((1-d,1+d), (-d,+d), **kwargs)
ax12.plot((1-d,1+d),(1-d,1+d), **kwargs)
kwargs.update(transform=ax03.transAxes)  # switch to the bottom axes
ax03.plot((-d,+d), (1-d,1+d), **kwargs)
ax03.plot((-d,+d), (-d,+d), **kwargs)
kwargs.update(transform=ax13.transAxes)  # switch to the bottom axes
ax13.plot((-d,+d), (1-d,1+d), **kwargs)
ax13.plot((-d,+d), (-d,+d), **kwargs)

# atmospheric parameters
# temperature
ax20 = fig.add_subplot(spec[2,0])
ax20.set_title('Temperature [K]')
ax20.plot(ltau,temp[yy0,xx0,:],c='C0')
ax20.plot(ltau,temp[yy1,xx1,:],c='C1')
# ax20.plot(ltau,temp[yy2,xx2,:],c='C2',label='P3')
ax20.plot(falc.ltau.squeeze(),falc.temp.squeeze(),c='black',ls='--'\
          ,label='FALC')
ax20.set_ylim(2400,9000)
ax20.legend()
# velocity
ax22 = fig.add_subplot(spec[2,2])
ax22.set_title('velocity [m/s]')
ax22.plot(ltau,vlos[yy0,xx0,:],c='C0')
ax22.plot(ltau,vlos[yy1,xx1,:],c='C1')
ax22.set_ylim(-9000,3000)
# field strength
ax30 = fig.add_subplot(spec[3,0])
ax30.set_title('field strength [G]')
ax30.plot(ltau,mag[yy0,xx0,:],c='C0')
ax30.plot(ltau,mag[yy1,xx1,:],c='C1')
# inclination
ax31 = fig.add_subplot(spec[3,1])
ax31.set_title('LRF inclination [$^{\circ}$]')
ax31.plot(ltau,inc[yy0,xx0,:],c='C0')
ax31.plot(ltau,inc[yy1,xx1,:],c='C1')
# azimuth
ax32 = fig.add_subplot(spec[3,2])
ax32.set_title('LRF azimuth [$^{\circ}$]')
ax32.plot(ltau,azi[yy0,xx0,:],c='C0',label='P1')
ax32.plot(ltau,azi[yy1,xx1,:],c='C1',label='P2')
ax32.legend(loc='lower right')

axl = [ax20,ax22,ax30,ax31,ax32]
for ax in axl:
    ax.set_xlabel('optical depth [log τ]')
    ax.set_xlim(-7,0.8)
fig.tight_layout()

if savefits:
    fig.savefig('stic_fits.png',dpi=200)
plt.show()




#-------------------------------
# check temperature difference at logtau = 3.0
#-------------------------------
idtau = 24 # corresponds to ltau=-3.45
# FALC only has values at 3.34 (position 55) and 3.6 (position 54)
temp_falc = np.mean([falc.temp[0,0,0,55],falc.temp[0,0,0,54]])
fig,ax = plt.subplots()
imdiff = ax.imshow(temp[:,:,idtau] - temp_falc,origin='lower')
difftemp = temp[yy0,xx0,idtau] - temp_falc
print('Difference in temperature at pixel P0:')
print(str(difftemp) + ' Kelvin')


==> plots/stic_pix_polari.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.patches as patches
from astropy.io import fits
from astropy import constants as const
import os
import scipy.io
import datetime
import subprocess
from skimage import measure
from skimage.draw import polygon
import matplotlib.gridspec as gridspec
from matplotlib.ticker import MultipleLocator

import sys
sys.path.append('/home/lindner/stic/pythontools/py2')
import sparsetools as sp



tt = 8 
# stic pixels
xx0,yy0 = 38,38
xx1,yy1 = 52,30

# load data
cubepath =  '/dat/lindner/sst_2019/remade_sst_data/2019-04-19/'\
               'postprocessing/cubes_aligned/'
path_cak = cubepath + 'nb_3950_2019-04-19T10:33:29'\
               '_scans=0-34_corrected_im_CHROMIS.fits'
path_ca8 = cubepath + 'nb_8542_2019-04-19T10:33:29'\
               '_scans=0-34_stokes_corrected_im_CHROMIS.fits'
path_fe =  cubepath + 'nb_6173_2019-04-19T10:33:29'\
               '_scans=0-34_stokes_corrected_im_CHROMIS.fits'
hdu_ca8 = fits.open(path_ca8)
hdu_cak = fits.open(path_cak)
ca8 = hdu_ca8[0].data
norm_ca8 = 1/np.mean(ca8[:,0,0,:,:])
cak = hdu_cak[0].data
norm_cak = 1/np.mean(cak[:,0,-1,:,:])
ny,nx = cak.shape[3], cak.shape[4]
# get contour
cont = cak[tt,0,-1,:,:] * norm_cak


#read coordinate information:
coord_fe=scipy.io.readsav(path_fe+'_cc.sav')
time_sec = np.stack(coord_fe.cc.time[:,7]) #take line center time
time_sec = time_sec[:,0,0]
hplt = np.mean( coord_fe.cc.hplt[tt,0] ) # center of fov
hpln = np.mean( coord_fe.cc.hpln[tt,0] ) # center of fov

#wavelengths
path_ca8lam = '/dat/lindner/sst_2019/remade_sst_data/2019-04-19/'\
              'postprocessing/cubes_aligned/nb_8542_2019-04-19T10:33:29'\
              '_scans=0-34_stokes_corrected_im_CHROMIS.fits_cc.fits'
hdu_lam_ca8 = fits.open(path_ca8lam)
lam_ca8 = hdu_lam_ca8[0].data
#correct wavelenghts based on quiet-sun data:
path_calib = '/dat/lindner/sst_2019/calib_data/data/2019-04-19_10:33'\
                 '_diskcenter/x[0_-1]y[0_-1]/'
cal_ca8 = np.load(path_calib + "params8542.npy")
lam_ca8 += cal_ca8[1] # this shift was determined using an ATLAS spectrum
# add solar rotation correction
path_rot = '/dat/lindner/sst_2019/calib_data/hmi_rotation/'
rot_ca8 = np.load(path_rot + 'dlam_8542.npy')
lam_ca8 += rot_ca8 # this shift was determined using an ATLAS spectrum
lam_ca8 *= 10.0 #convert to Angstrom
lam_ca8_cen = lam_ca8 - 8542.091

#load stic results
sticpath = '/dat/lindner/sst_2019/remade_sst_data/2019-04-19/inv/'\
           'results/x1368.1458_y828.888_tt8/'
runpath = sticpath + 'cycle_3/'
m = sp.model(runpath + 'atmosout_cycle3.nc')
obs = sp.profile(runpath + 'obs_x1368.1458_y828.888_tt8.nc')
fit = sp.profile(runpath + 'synthetic_cycle3.nc')
idx = np.where(obs.weights[:,0]<=2e20)
lam = obs.wav[idx]
vlos = m.vlos[0,:,:,:]/100.0
temp = m.temp[0,:,:,:]
ltau = m.ltau[0,0,0,:]
idtaulist = [45,42,38,34,31,27,24,20,16,13,9]
#load local reference frame quantities:
hdu = fits.open(sticpath + 'lrf/atmosout_stic_lrf.fits')
azi = hdu[0].data
inc = hdu[1].data
mag = hdu[4].data

# load FALC atmosphere
falc = sp.model(runpath + 'FALC.nc')

# calculate blue shoulder slope of Ca IR
# define quantities
wavbs = 40 # wavelength number for blue shoulder
wavref = 37 # wavelength number to get outer wing intensity
bs = obs.dat[0,:,:,idx[0][wavbs],0]
bspos = bs - obs.dat[0,:,:,idx[0][wavref],0]



# ----------------------------------
# start plotting
# ----------------------------------
obs0 = obs.dat[0,yy0,xx0,idx,:].squeeze()
obs1= obs.dat[0,yy1,xx1,idx,:].squeeze()
fit0 = fit.dat[0,yy0,xx0,idx,:].squeeze()
fit1= fit.dat[0,yy1,xx1,idx,:].squeeze()

# plot
fig = plt.figure(figsize=(15,13))
spec = gridspec.GridSpec(7,3,height_ratios=(1.5,1.5,0.8,0.8,0.8,1,1))
ax01 = fig.add_subplot(spec[0,0])
ax02 = fig.add_subplot(spec[0,1])
ax03 = fig.add_subplot(spec[0,2])
ax11 = fig.add_subplot(spec[1,0])
ax12 = fig.add_subplot(spec[1,1])
ax13 = fig.add_subplot(spec[1,2])
# inserted for polarization
axq1 = fig.add_subplot(spec[2,0])
axq2 = fig.add_subplot(spec[2,1])
axq3 = fig.add_subplot(spec[2,2])
axu1 = fig.add_subplot(spec[3,0])
axu2 = fig.add_subplot(spec[3,1])
axu3 = fig.add_subplot(spec[3,2])
axv1 = fig.add_subplot(spec[4,0])
axv2 = fig.add_subplot(spec[4,1])
axv3 = fig.add_subplot(spec[4,2])


# plot observations and fits
ax01.set_title('Ca II K 3934 Å')
ax01.plot(lam-3933.660,obs0[:,0],marker='D',c='black',ls='')
ax01.plot(lam-3933.660,fit0[:,0],c='C0',label='P1')
ax02.set_title('Fe I 6173 Å')
ax02.plot(lam-6173.334,obs0[:,0],marker='D',c='black',ls='')
ax02.plot(lam-6173.334,fit0[:,0],c='C0')
ax03.set_title('Ca II 8542 Å')
ax03.plot(lam-8542.090,obs0[:,0],marker='D',c='black',ls='')
ax03.plot(lam-8542.090,fit0[:,0],c='C0')
ax11.plot(lam-3933.660,obs1[:,0],marker='D',c='black',ls='')
ax11.plot(lam-3933.660,fit1[:,0],c='C1',label='P2')
ax12.plot(lam-6173.334,obs1[:,0],marker='D',c='black',ls='')
ax12.plot(lam-6173.334,fit1[:,0],c='C1')
ax13.plot(lam-8542.090,obs1[:,0],marker='D',c='black',ls='')
ax13.plot(lam-8542.090,fit1[:,0],c='C1')
ax01.legend(loc='lower left')
ax11.legend(loc='lower left')

# plot observations in Q (Pix 0)
axq1.plot(lam-3933.660,fit0[:,1],c='gray')
axq2.plot(lam-6173.334,obs0[:,1],marker='D',c='C0',ls='')
axq2.plot(lam-6173.334,fit0[:,1],c='C0')
axq3.plot(lam-8542.090,obs0[:,1],marker='D',c='C0',ls='')
axq3.plot(lam-8542.090,fit0[:,1],c='C0')
# plot observations in Q (Pix 1)
axq1.plot(lam-3933.660,fit1[:,1],c='gray')
axq2.plot(lam-6173.334,obs1[:,1],marker='D',c='C1',ls='')
axq2.plot(lam-6173.334,fit1[:,1],c='C1')
axq3.plot(lam-8542.090,obs1[:,1],marker='D',c='C1',ls='')
axq3.plot(lam-8542.090,fit1[:,1],c='C1')
# plot observations in U (Pix 0)
axu1.plot(lam-3933.660,fit0[:,2],c='gray')
axu2.plot(lam-6173.334,obs0[:,2],marker='D',c='C0',ls='')
axu2.plot(lam-6173.334,fit0[:,2],c='C0')
axu3.plot(lam-8542.090,obs0[:,2],marker='D',c='C0',ls='')
axu3.plot(lam-8542.090,fit0[:,2],c='C0')
# plot observations in U (Pix 1)
axu1.plot(lam-3933.660,fit1[:,2],c='gray')
axu2.plot(lam-6173.334,obs1[:,2],marker='D',c='C1',ls='')
axu2.plot(lam-6173.334,fit1[:,2],c='C1')
axu3.plot(lam-8542.090,obs1[:,2],marker='D',c='C1',ls='')
axu3.plot(lam-8542.090,fit1[:,2],c='C1')
# plot observations in V (Pix 0)
axv1.plot(lam-3933.660,fit0[:,3],c='gray')
axv2.plot(lam-6173.334,obs0[:,3],marker='D',c='C0',ls='')
axv2.plot(lam-6173.334,fit0[:,3],c='C0')
axv3.plot(lam-8542.090,obs0[:,3],marker='D',c='C0',ls='')
axv3.plot(lam-8542.090,fit0[:,3],c='C0')
# plot observations in V (Pix 1)
axv1.plot(lam-3933.660,fit1[:,3],c='gray')
axv2.plot(lam-6173.334,obs1[:,3],marker='D',c='C1',ls='')
axv2.plot(lam-6173.334,fit1[:,3],c='C1')
axv3.plot(lam-8542.090,obs1[:,3],marker='D',c='C1',ls='')
axv3.plot(lam-8542.090,fit1[:,3],c='C1')
for ax in [axq1,axq2,axq3,axu1,axu2,axu3,axv1,axv2,axv3]:
    ax.axhline(0,color='gray',ls='--')


# vertical lines for Ca IR 
ax03.vlines(lam[40]-8542.090,0,obs0[40],color='black',ls='--')
ax03.vlines(lam[37]-8542.090,0,obs0[37],color='black',ls='--')
ax13.vlines(lam[40]-8542.090,0,obs1[40],color='black',ls='--')
ax13.vlines(lam[37]-8542.090,0,obs1[37],color='black',ls='--')

# axis labels
ax01.set_ylabel('Stokes-I / I$_c$', fontsize=12)
ax11.set_ylabel('Stokes-I / I$_c$', fontsize=12)
axq1.set_ylabel('Stokes-Q / I$_c$', fontsize=12)
axu1.set_ylabel('Stokes-U / I$_c$', fontsize=12)
axv1.set_ylabel('Stokes-V / I$_c$', fontsize=12)
axprof = [ax01,ax02,ax03,ax11,ax12,ax13,axq1,axq2,axq3,axu1,axu2,axu3,axv1,axv2,axv3]
for ax in axprof:
    ax.set_xlabel('$\lambda-\lambda_c$ [Å]')

# decorations
# set limits for individual lines
ax01.set_xlim(lam[0]-3933.660-0.1,lam[20]-3933.660+0.1)
ax02.set_xlim(lam[21]-6173.334-0.03,lam[34]-6173.334+0.03)
ax03.set_xlim(lam[35]-8542.090-0.1,lam[-1]-8542.090+0.1)
ax11.set_xlim(lam[0]-3933.660-0.1,lam[20]-3933.660+0.1)
ax12.set_xlim(lam[21]-6173.334-0.03,lam[34]-6173.334+0.03)
ax13.set_xlim(lam[35]-8542.090-0.1,lam[-1]-8542.090+0.1)
axq1.set_xlim(lam[0]-3933.660-0.1,lam[20]-3933.660+0.1)
axq2.set_xlim(lam[21]-6173.334-0.03,lam[34]-6173.334+0.03)
axq3.set_xlim(lam[35]-8542.090-0.1,lam[-1]-8542.090+0.1)
axu1.set_xlim(lam[0]-3933.660-0.1,lam[20]-3933.660+0.1)
axu2.set_xlim(lam[21]-6173.334-0.03,lam[34]-6173.334+0.03)
axu3.set_xlim(lam[35]-8542.090-0.1,lam[-1]-8542.090+0.1)
axv1.set_xlim(lam[0]-3933.660-0.1,lam[20]-3933.660+0.1)
axv2.set_xlim(lam[21]-6173.334-0.03,lam[34]-6173.334+0.03)
axv3.set_xlim(lam[35]-8542.090-0.1,lam[-1]-8542.090+0.1)
for ax in [ax01,ax02,ax03,ax11,ax12,ax13]:
    ax.set_ylim(0.45,2.53)
for ax in [axq1,axq2,axq3]:
    ax.set_ylim(-0.1,0.1)
for ax in [axu1,axu2,axu3]:
    ax.set_ylim(-0.1,0.1)
for ax in [axv1,axq2,axv3]:
    ax.set_ylim(-0.1,0.1)
# hide the spines between axes
ax01.spines['right'].set_visible(False)
ax02.spines['left'].set_visible(False)
ax02.spines['right'].set_visible(False)
ax03.spines['left'].set_visible(False)
ax11.spines['right'].set_visible(False)
ax12.spines['left'].set_visible(False)
ax12.spines['right'].set_visible(False)
ax13.spines['left'].set_visible(False)
axq1.spines['right'].set_visible(False)
axq2.spines['left'].set_visible(False)
axq2.spines['right'].set_visible(False)
axq3.spines['left'].set_visible(False)
axu1.spines['right'].set_visible(False)
axu2.spines['left'].set_visible(False)
axu2.spines['right'].set_visible(False)
axu3.spines['left'].set_visible(False)
axv1.spines['right'].set_visible(False)
axv2.spines['left'].set_visible(False)
axv2.spines['right'].set_visible(False)
axv3.spines['left'].set_visible(False)
#hide the ticks between axes
ax01.yaxis.tick_left()
ax02.yaxis.set_visible(False)
ax03.yaxis.tick_right()
ax11.yaxis.tick_left()
ax12.yaxis.set_visible(False)
ax13.yaxis.tick_right()
axq1.yaxis.tick_left()
axq2.yaxis.set_visible(False)
axq3.yaxis.tick_right()
axu1.yaxis.tick_left()
axu2.yaxis.set_visible(False)
axu3.yaxis.tick_right()
axv1.yaxis.tick_left()
axv2.yaxis.set_visible(False)
axv3.yaxis.tick_right()
# add diagonal lines in axis
d = .015
kwargs = dict(transform=ax01.transAxes, color='k', clip_on=False)
ax01.plot((1-d,1+d), (-d,+d), **kwargs)
ax01.plot((1-d,1+d),(1-d,1+d), **kwargs)
kwargs = dict(transform=ax11.transAxes, color='k', clip_on=False)
ax11.plot((1-d,1+d), (-d,+d), **kwargs)
ax11.plot((1-d,1+d),(1-d,1+d), **kwargs)
kwargs = dict(transform=axq1.transAxes, color='k', clip_on=False)
axq1.plot((1-d,1+d), (-d,+d), **kwargs)
axq1.plot((1-d,1+d),(1-d,1+d), **kwargs)
kwargs = dict(transform=axu1.transAxes, color='k', clip_on=False)
axu1.plot((1-d,1+d), (-d,+d), **kwargs)
axu1.plot((1-d,1+d),(1-d,1+d), **kwargs)
kwargs = dict(transform=axv1.transAxes, color='k', clip_on=False)
axv1.plot((1-d,1+d), (-d,+d), **kwargs)
axv1.plot((1-d,1+d),(1-d,1+d), **kwargs)
kwargs.update(transform=ax02.transAxes)  # switch to the bottom axes
ax02.plot((-d,+d), (1-d,1+d), **kwargs)
ax02.plot((-d,+d), (-d,+d), **kwargs)
ax02.plot((1-d,1+d), (-d,+d), **kwargs)
ax02.plot((1-d,1+d),(1-d,1+d), **kwargs)
kwargs.update(transform=ax12.transAxes)  # switch to the bottom axes
ax12.plot((-d,+d), (1-d,1+d), **kwargs)
ax12.plot((-d,+d), (-d,+d), **kwargs)
ax12.plot((1-d,1+d), (-d,+d), **kwargs)
ax12.plot((1-d,1+d),(1-d,1+d), **kwargs)
kwargs.update(transform=axq2.transAxes)  # switch to the bottom axes
axq2.plot((-d,+d), (1-d,1+d), **kwargs)
axq2.plot((-d,+d), (-d,+d), **kwargs)
axq2.plot((1-d,1+d), (-d,+d), **kwargs)
axq2.plot((1-d,1+d),(1-d,1+d), **kwargs)
kwargs.update(transform=axu2.transAxes)  # switch to the bottom axes
axu2.plot((-d,+d), (1-d,1+d), **kwargs)
axu2.plot((-d,+d), (-d,+d), **kwargs)
axu2.plot((1-d,1+d), (-d,+d), **kwargs)
axu2.plot((1-d,1+d),(1-d,1+d), **kwargs)
kwargs.update(transform=axv2.transAxes)  # switch to the bottom axes
axv2.plot((-d,+d), (1-d,1+d), **kwargs)
axv2.plot((-d,+d), (-d,+d), **kwargs)
axv2.plot((1-d,1+d), (-d,+d), **kwargs)
axv2.plot((1-d,1+d),(1-d,1+d), **kwargs)
kwargs.update(transform=ax03.transAxes)  # switch to the bottom axes
ax03.plot((-d,+d), (1-d,1+d), **kwargs)
ax03.plot((-d,+d), (-d,+d), **kwargs)
kwargs.update(transform=ax13.transAxes)  # switch to the bottom axes
ax13.plot((-d,+d), (1-d,1+d), **kwargs)
ax13.plot((-d,+d), (-d,+d), **kwargs)
kwargs.update(transform=axq3.transAxes)  # switch to the bottom axes
axq3.plot((-d,+d), (1-d,1+d), **kwargs)
axq3.plot((-d,+d), (-d,+d), **kwargs)
kwargs.update(transform=axv3.transAxes)  # switch to the bottom axes
axv3.plot((-d,+d), (1-d,1+d), **kwargs)
axv3.plot((-d,+d), (-d,+d), **kwargs)

# atmospheric parameters
# temperature
ax20 = fig.add_subplot(spec[5,0])
ax20.set_title('Temperature [K]')
ax20.plot(ltau,temp[yy0,xx0,:],c='C0')
ax20.plot(ltau,temp[yy1,xx1,:],c='C1')
# ax20.plot(ltau,temp[yy2,xx2,:],c='C2',label='P3')
ax20.plot(falc.ltau.squeeze(),falc.temp.squeeze(),c='black',ls='--'\
          ,label='FALC')
ax20.set_ylim(2400,9000)
ax20.legend()
# velocity
ax22 = fig.add_subplot(spec[5,2])
ax22.set_title('velocity [m/s]')
ax22.plot(ltau,vlos[yy0,xx0,:],c='C0')
ax22.plot(ltau,vlos[yy1,xx1,:],c='C1')
ax22.set_ylim(-9000,3000)
# field strength
ax30 = fig.add_subplot(spec[6,0])
ax30.set_title('field strength [G]')
ax30.plot(ltau,mag[yy0,xx0,:],c='C0')
ax30.plot(ltau,mag[yy1,xx1,:],c='C1')
# inclination
ax31 = fig.add_subplot(spec[6,1])
ax31.set_title('LRF inclination [$^{\circ}$]')
ax31.plot(ltau,inc[yy0,xx0,:],c='C0')
ax31.plot(ltau,inc[yy1,xx1,:],c='C1')
# azimuth
ax32 = fig.add_subplot(spec[6,2])
ax32.set_title('LRF azimuth [$^{\circ}$]')
ax32.plot(ltau,azi[yy0,xx0,:],c='C0',label='P1')
ax32.plot(ltau,azi[yy1,xx1,:],c='C1',label='P2')
ax32.legend(loc='lower right')

axl = [ax20,ax22,ax30,ax31,ax32]
for ax in axl:
    ax.set_xlabel('optical depth [log τ]')
    ax.set_xlim(-7,0.8)
fig.tight_layout()

plt.show()

fig.savefig('stic_fits_polari.png',dpi=200)

